A bootstrap study of minimal model deformations

For QFTs in AdS the boundary correlation functions remain conformal even if the bulk theory has a scale. This allows one to constrain RG flows with numerical conformal bootstrap methods. We apply this idea to flows between two-dimensional CFTs, focusing on deformations of the tricritical and ordinary Ising model. We provide non-perturbative constraints for the boundary correlation functions of these flows and compare them with conformal perturbation theory in the vicinity of the fixed points. We also reproduce a completely general constraint on the sign of the $T\bar T$ deformation in two dimensions.

==> ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170359,       4668]
NotebookOptionsPosition[    160596,       4502]
NotebookOutlinePosition[    160988,       4518]
CellTagsIndexPosition[    160945,       4515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Virasoro blocks", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.9034061126263523`*^9, 
  3.903406121650106*^9}},ExpressionUUID->"f055d7a8-f892-4345-ae64-\
519c4088d4b1"],

Cell[CellGroupData[{

Cell[TextData[{
 "For  <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "d83690f5-22ff-4006-aa40-b96a566fb7f9"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "2"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "11186e6d-75aa-483f-97ca-f3215a28579d"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.9031436592993402`*^9}, {3.903406428470462*^9, 
  3.903406466525498*^9}, {3.903407063815845*^9, 3.9034070641696873`*^9}, {
  3.9042023207405167`*^9, 
  3.904202322809555*^9}},ExpressionUUID->"19983c73-a734-4824-8361-\
edda1ce4e221"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9034069188976917`*^9, 3.903406924095725*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"bfb5623f-5be7-432e-a5f4-dffb4d800e04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"D", ".7"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "+", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406939189639*^9, 3.903406966692218*^9}, {
  3.903407028528192*^9, 3.9034070336429453`*^9}, {3.904202315177985*^9, 
  3.904202324758809*^9}},ExpressionUUID->"97f10578-9662-4bfa-bc12-\
1a72c4b89530"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
   RowBox[{"4", "m", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]]}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"573f478f-fc3a-42bf-bf96-2ed35605d266"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "bulk", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".6"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1bulk", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{"2", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", "m"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", "-", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "-", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", "-", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "-", 
         FractionBox["m", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir13bulk", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["m", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        RowBox[{"1", "+", 
         FractionBox["m", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "-", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], ",", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "-", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "+", 
         FractionBox["m", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}]}]}]], "Input",Ex\
pressionUUID->"f4548637-231e-4cfd-84c8-1213ace692cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "boundary", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".10"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "-", "m"}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       FractionBox["m", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       FractionBox[
        RowBox[{"3", "+", "m"}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Vir13", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}]]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "m"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
        FractionBox["1", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "m"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903143715960621*^9, 3.9031437467262297`*^9}, {3.903143805489072*^9, 
   3.903143843027516*^9}, {3.903405769528998*^9, 3.903405773327635*^9}, {
   3.9034067742649803`*^9, 3.903406792958374*^9}, {3.903407040203842*^9, 
   3.903407052862729*^9}, {3.904202299326174*^9, 
   3.9042023358738613`*^9}},ExpressionUUID->"5360405e-b5b3-47f6-9b66-\
14f4500b0392"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903143781933701*^9, 3.903143786711965*^9}, {
   3.903143847350347*^9, 3.903143852779315*^9}, {3.903405915635166*^9, 
   3.903405921439522*^9}, {3.903406785280345*^9, 3.903406791035606*^9}, {
   3.904202352800495*^9, 3.904202390626875*^9}, 
   3.904288666947083*^9},ExpressionUUID->"e6e9fb72-0977-4f26-8315-\
dbac988a0888"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "For  <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "1"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "1"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "f4d4c164-eb52-4cca-bb65-517a2663356a"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["x", "2"], "-", 
      RowBox[{"i", " ", 
       SubscriptBox["y", "2"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "c5f4ccd9-b4b3-42f3-a608-f69a419947b4"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.9031436592993402`*^9}, {3.903170481056374*^9, 
  3.90317048174397*^9}, {3.903406470761025*^9, 3.9034064759063168`*^9}, {
  3.9034070690005007`*^9, 3.903407069461808*^9}, {3.904202560562368*^9, 
  3.904202564742613*^9}},ExpressionUUID->"cf830e0e-4e82-4580-9a28-\
c6759f803e86"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"4baf3a8a-5cae-4467-b2d4-b3eba2de664a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"D", ".7"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["y1", "2"], " ", 
      SuperscriptBox["y2", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"y1", "+", "y2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406581419785*^9, 3.903406604357852*^9}, {
   3.9034067309091263`*^9, 3.903406733473637*^9}, 3.9034068723078136`*^9, {
   3.903406945808921*^9, 3.903406963346903*^9}, {3.9034070748721657`*^9, 
   3.903407075526741*^9}, {3.904202619823792*^9, 
   3.904202623624084*^9}},ExpressionUUID->"a4002993-89f5-48a0-90e2-\
aba96aa13540"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
   RowBox[{"4", "m", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]]}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"0652ec02-9e7e-4a90-a6fe-344f3f5da0bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "boundary", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".18"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "m"}], 
        RowBox[{"2", " ", "m"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", "+", "m"}], 
         RowBox[{"2", " ", "m"}]]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["1", "m"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Vir31", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "/", "2"}]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "+", 
         FractionBox["3", 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["1", "m"]}], ",", 
        RowBox[{"-", 
         FractionBox[
          OverscriptBox["\[Eta]", "~"], "4"]}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903143715960621*^9, 3.9031437467262297`*^9}, {3.903143805489072*^9, 
   3.903143843027516*^9}, {3.9031706132109137`*^9, 3.9031706292279987`*^9}, {
   3.9031706754715767`*^9, 3.903170681858829*^9}, {3.903170714909034*^9, 
   3.90317071693544*^9}, {3.903171534243443*^9, 3.903171553436933*^9}, {
   3.903405388172015*^9, 3.9034053983762283`*^9}, 3.903406199408779*^9, {
   3.9034068011320953`*^9, 3.9034068108580227`*^9}, {3.9042025938287354`*^9, 
   3.904202607271106*^9}, {3.904202658698996*^9, 
   3.9042026600059*^9}},ExpressionUUID->"6e08c039-be77-4309-b9ad-\
994bc1084868"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Virasoro", " ", "blocks", " ", "in", " ", "the", " ", "bulk", " ", 
     "channel"}], ",", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".19"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vir1bulk", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{"2", 
        RowBox[{"h", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", "m"], "-", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"1", "+", "m"}], 
          RowBox[{"2", " ", "m"}]], "-", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir31bulk", "=", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"h", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"h", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", "m"}], 
         RowBox[{"2", " ", "m"}]], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", "m"], "+", 
         FractionBox[
          RowBox[{"1", "+", "m"}], 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"1", "+", "m"}], 
          RowBox[{"2", " ", "m"}]], "+", 
         FractionBox[
          RowBox[{"3", "+", "m"}], 
          RowBox[{"2", " ", "m"}]]}], ",", 
        RowBox[{"-", 
         FractionBox["4", 
          OverscriptBox["\[Eta]", "~"]]}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903143781933701*^9, 3.903143786711965*^9}, {
  3.903143847350347*^9, 3.903143852779315*^9}, {3.903170620828602*^9, 
  3.9031706359164467`*^9}, {3.9031707422783012`*^9, 3.903170759415341*^9}, {
  3.903170817635989*^9, 3.9031708603273563`*^9}, {3.903171490808467*^9, 
  3.9031715018321533`*^9}, {3.9034062675996637`*^9, 3.9034062733359947`*^9}, {
  3.903406804281343*^9, 3.9034068090272017`*^9}, {3.9042026476194563`*^9, 
  3.904202662229938*^9}, {3.904275708825124*^9, 
  3.904275712806843*^9}},ExpressionUUID->"129f4b12-fff2-4724-ab03-\
8d677b5fb22c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "For <",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "1"], ")"}], 
    RowBox[{
     SubscriptBox["\[Psi]", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]], "(", 
     SubscriptBox["x", "2"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "62d3554f-c8a9-4d3e-841d-56f521fa5829"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]], "(", 
    RowBox[{
     RowBox[{"x", "+", 
      RowBox[{"i", " ", "y"}]}], ",", " ", 
     RowBox[{"x", "-", 
      RowBox[{"i", " ", "y"}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "24ae94f5-7aae-4259-9f5f-2c38375e802c"],
 ">"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.90340509574088*^9, 
  3.903405104405057*^9}, {3.903405209424211*^9, 3.903405209727887*^9}, {
  3.903407003881871*^9, 3.903407007321393*^9}, {3.903407066804844*^9, 
  3.903407067171307*^9}, {3.904202381635388*^9, 
  3.904202381981537*^9}},ExpressionUUID->"44cb3e98-7c96-402c-b64a-\
102b0aad3ee6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", "the", " ", "cross"}], "-", 
    RowBox[{"ratio", " ", 
     OverscriptBox["\[Eta]", "~"], " ", "defined", " ", "in", " ", 
     RowBox[{"eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"G", ".11"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    OverscriptBox["\[Eta]", "~"], "->", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x"}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "-", "x"}], ")"}], "2"]}], ")"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903406581419785*^9, 3.903406604357852*^9}, {
  3.9034067309091263`*^9, 3.903406733473637*^9}, {3.903407012342649*^9, 
  3.9034070159961567`*^9}, {3.903407091014989*^9, 3.9034070959259453`*^9}, {
  3.904202515422948*^9, 
  3.90420251691324*^9}},ExpressionUUID->"5a6c93b7-7356-4e63-8acd-\
21f78476eae4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Virasoro", " ", "blocks", " ", "of", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"G", ".12"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], ")"}], "2"], "-", "1"}], 
     RowBox[{"4", "m", 
      RowBox[{"(", 
       RowBox[{"m", "+", "1"}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir1", "=", " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "r", "+", 
         RowBox[{"m", " ", "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", "r"}], "+", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"3", "+", "m"}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       FractionBox[
        OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vir13", "=", " ", 
     RowBox[{
      SuperscriptBox["\[Eta]2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", "m"}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]]}]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"m", "+", "r", "+", 
          RowBox[{"m", " ", "r"}], "-", 
          RowBox[{"m", " ", "s"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        FractionBox[
         RowBox[{"m", "-", "r", "-", 
          RowBox[{"m", " ", "r"}], "+", 
          RowBox[{"m", " ", "s"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "m"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], ",", 
        FractionBox[
         OverscriptBox["\[Eta]", "~"], "4"]}], "]"}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.8513999512928753`*^9, 3.851399951504204*^9}, 
   3.85140072916693*^9, {3.8523814504984217`*^9, 3.852381451905588*^9}, {
   3.8523816421444807`*^9, 3.852381642888032*^9}, 3.853242645787628*^9, {
   3.903078833493641*^9, 3.903078846710672*^9}, {3.90307888534818*^9, 
   3.903079011293248*^9}, {3.90307907828069*^9, 3.903079080101348*^9}, {
   3.903088227618534*^9, 3.903088263370516*^9}, 3.90308832416572*^9, {
   3.903156010828768*^9, 3.903156015667941*^9}, {3.90340517543723*^9, 
   3.903405190356803*^9}, {3.903405431939925*^9, 3.903405443981909*^9}, {
   3.90340681957799*^9, 3.903406824702525*^9}, {3.904202496228944*^9, 
   3.904202521255019*^9}},ExpressionUUID->"c9ef7b7d-95a4-421f-9f6c-\
0c38945f4c70"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Perturbative results", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903143881258979*^9, 
  3.903143882679496*^9}, {3.903144524888336*^9, 3.9031445265032377`*^9}, {
  3.9041927119181004`*^9, 3.904192714181508*^9}, {3.904204932451791*^9, 
  3.90420493839771*^9}, {3.904210677655909*^9, 
  3.90421067790626*^9}},ExpressionUUID->"cbc4f756-f489-4a41-adbc-\
6fd770baf908"],

Cell[CellGroupData[{

Cell["TTb deformation", "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903408885891224*^9, 3.9034088942449913`*^9}, {
  3.903409226792533*^9, 3.903409236677783*^9}, {3.903409908423358*^9, 
  3.903409919465231*^9}, {3.904203391477421*^9, 3.9042034115423927`*^9}, {
  3.904204114434401*^9, 3.9042041178077374`*^9}, {3.904204881525072*^9, 
  3.904204884388692*^9}},ExpressionUUID->"b976357f-b4b0-43c4-8e37-\
6ed3d7be8fa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"anomalous", " ", "dimensions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]\[Psi]", "=", 
     RowBox[{
      FractionBox["\[Pi]", "2"], "\[CapitalDelta]\[Psi]", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]\[Psi]", "-", "1"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]D", "=", "\[Pi]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]D2", "=", 
     RowBox[{"6", "\[Pi]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.904204256317561*^9, 3.904204260385257*^9}, {
  3.9042048532867937`*^9, 3.90420486790574*^9}, {3.904288746832657*^9, 
  3.904288749850029*^9}, {3.913950793359758*^9, 
  3.91395082370947*^9}},ExpressionUUID->"6a678c73-ea5f-4303-b625-\
0436cb67a1a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"unit", "-", 
    RowBox[{"normalized", " ", "OPE", " ", "coefficients"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CDDD", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], 
       SqrtBox["c"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "c"}], ")"}], " ", "g", " ", "\[Pi]"}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox["c"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDDD2", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox["2", "5"]], " ", 
        SqrtBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "c"], "+", 
      FractionBox[
       RowBox[{"109", " ", 
        SqrtBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}]], " ", "g", " ", "\[Pi]"}], 
       RowBox[{"15", " ", 
        SqrtBox["10"], " ", "c"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C\[Psi]\[Psi]D", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "\[CapitalDelta]\[Psi]"}], 
       SqrtBox["c"]], "-", 
      FractionBox[
       RowBox[{"g", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"24", "+", "c", "-", 
          RowBox[{"48", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
        "\[CapitalDelta]\[Psi]"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SqrtBox["c"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C\[Psi]\[Psi]D2", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox["2", "5"]], " ", "\[CapitalDelta]\[Psi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}], 
       SqrtBox[
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}], ")"}]}]]], "-", 
      FractionBox[
       RowBox[{"g", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"262", "+", 
          RowBox[{"5", " ", "c"}], "-", 
          RowBox[{"240", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
        "\[CapitalDelta]\[Psi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}], 
       RowBox[{"30", " ", 
        SqrtBox["10"], " ", 
        SqrtBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}]]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.88788443853546*^9, 3.887884656590932*^9}, 
   3.887884689902915*^9, 3.887884759156248*^9, 3.88788501878727*^9, 
   3.887885403971438*^9, {3.887885476720771*^9, 3.887885492943499*^9}, {
   3.887885542920368*^9, 3.88788556270131*^9}, {3.88788565717728*^9, 
   3.887885657566649*^9}, {3.904204678116153*^9, 3.9042047237419643`*^9}, {
   3.904204818832039*^9, 3.904204840522628*^9}, {3.90428875074194*^9, 
   3.90428875777761*^9}, {3.91395080273473*^9, 3.9139508153185368`*^9}, {
   3.91395121723941*^9, 3.913951219588354*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ac98c385-e9d5-4a1d-80e7-1d932bd12770"]
}, Closed]],

Cell[CellGroupData[{

Cell["Virasoro deformation", "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903408885891224*^9, 3.9034088942449913`*^9}, {
  3.903409226792533*^9, 3.903409236677783*^9}, {3.903409908423358*^9, 
  3.903409919465231*^9}, {3.904203391477421*^9, 3.9042034115423927`*^9}, {
  3.904204114434401*^9, 
  3.904204125385831*^9}},ExpressionUUID->"b1f77a03-e10f-40ee-b721-\
43a424f2e075"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"anomalous", " ", "dimensions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Gamma]D", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "\[CapitalDelta]\[Phi]"}]], " ", "B\[Phi]", " ", 
      "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      "\[CapitalDelta]\[Phi]"}], "c"]}], "\[IndentingNewLine]", 
   RowBox[{"\[Gamma]D2", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", "B\[Phi]", " ", 
      "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"20", " ", "c"}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}], ")"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.887788533524721*^9, 3.887788533779704*^9}, 
   3.887795057400403*^9, 3.8877951232724533`*^9, {3.904204470605476*^9, 
   3.9042044787278967`*^9}, {3.904204564541547*^9, 3.90420456548281*^9}, {
   3.904288762952079*^9, 3.904288763953412*^9}, 
   3.913951233750497*^9},ExpressionUUID->"168a2124-b5f6-43a0-ac16-\
0597300b1fed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"unit", "-", 
    RowBox[{"normalized", " ", "OPE", " ", "coefficients"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CDDD", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"]}], 
       SqrtBox["c"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["3", "2"], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
        "B\[Phi]", " ", "g", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
       SuperscriptBox["c", 
        RowBox[{"3", "/", "2"}]]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CDDD2", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox["2", "5"]], " ", 
        SqrtBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}]]}], "c"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
        "B\[Phi]", " ", "g", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        "\[CapitalDelta]\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"336", "+", 
          RowBox[{"25", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
       RowBox[{"15", " ", 
        SqrtBox["5"], " ", "c", " ", 
        SqrtBox[
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}]}]]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.90420436649851*^9, 3.904204432917729*^9}, {
  3.904204480821001*^9, 3.904204494306714*^9}, {3.904288764782234*^9, 
  3.904288766143887*^9}, {3.913951230113124*^9, 
  3.913951241995126*^9}},ExpressionUUID->"4e585b9b-0a5a-47fa-a771-\
b039ef64f341"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Anomalous dimensions under ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "8835a03e-0e32-4f7e-a78f-5979783224e9"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144154438526*^9}, {3.903408885891224*^9, 3.9034088942449913`*^9}, {
   3.903409226792533*^9, 3.903409236677783*^9}, {3.903409908423358*^9, 
   3.903409919465231*^9}, {3.904203391477421*^9, 3.9042034115423927`*^9}, {
   3.904204114434401*^9, 3.904204125385831*^9}, 
   3.904210665531715*^9},ExpressionUUID->"3d8194e3-d8a0-440c-8ddb-\
af8ccc2afb96"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}], " ", "--"}], " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"G", ".16"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9031547543408747`*^9, 3.903154760367394*^9}, {
  3.903154809562028*^9, 3.903154813013303*^9}, {3.903407992434963*^9, 
  3.90340799604421*^9}, {3.9042028020743237`*^9, 
  3.904202807968701*^9}},ExpressionUUID->"eda78d36-62b3-465b-954e-\
e54ce6ce3763"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["8", 
      RowBox[{"-", 
       FractionBox["m", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]]}]], " ", 
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}]], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r", "+", 
       RowBox[{"m", " ", "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "r", "+", 
       RowBox[{"m", " ", "r"}], "-", 
       RowBox[{"m", " ", "s"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["1", 
        RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
     RowBox[{"HypergeometricPFQRegularized", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox[
          RowBox[{"3", "+", "r", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "r", "-", "s"}], ")"}]}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"3", "-", "r", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "r", "+", "s"}], ")"}]}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", "1"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{
  3.9031548199880238`*^9, {3.9034082138819323`*^9, 3.9034082198449697`*^9}, {
   3.903408259476081*^9, 3.9034082668606453`*^9}, {3.904202787080009*^9, 
   3.904202795078144*^9}},ExpressionUUID->"197bc2e8-87e4-4122-992d-\
a8dbf39b58bb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"contribution", " ", "from", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}], " ", "--"}], " ", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"G", ".16"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.903154776567663*^9, 3.903154777226115*^9}, {
  3.903407998925891*^9, 3.9034080138028193`*^9}, {3.904202846326932*^9, 
  3.9042028498658447`*^9}},ExpressionUUID->"51f11db0-867b-475e-80bb-\
c64ef6b92c45"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    FractionBox[
     RowBox[{"4", "+", "m"}], 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}]}]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "m"}], ")"}], " ", "\[Pi]", " ", 
   SubscriptBox[
    OverscriptBox["C", "^"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"r", ",", "s"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]}]], 
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQRegularized", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1", "+", "m"}]]}], ",", 
       FractionBox[
        RowBox[{"m", "+", "r", "+", 
         RowBox[{"m", " ", "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], ",", 
       FractionBox[
        RowBox[{"m", "-", "r", "-", 
         RowBox[{"m", " ", "r"}], "+", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", "m"}]]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", "m"}]]}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{"1", "+", "m"}]]], "Input",
 CellChangeTimes->{
  3.903154831594763*^9, {3.9034082230468283`*^9, 3.9034082420623293`*^9}, {
   3.904202843930917*^9, 
   3.904202859770473*^9}},ExpressionUUID->"c6db59fe-956c-4f09-9478-\
d29478846227"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"OPE", " ", "coefficient", " ", "in", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"G", ".14"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox[
     OverscriptBox["C", "^"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", ",", "2"}], ")"}]}]], 
    SuperscriptBox[
     SubscriptBox["B", 
      RowBox[{"(", 
       RowBox[{"1", ",", "3"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}]]}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["2", 
         RowBox[{"1", "+", "m"}]]}]], " ", 
      SuperscriptBox[
       SubscriptBox["B", 
        RowBox[{"(", 
         RowBox[{"1", ",", "2"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["1", 
         RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"m", "+", "r", "+", 
         RowBox[{"m", " ", "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"m", "-", "r", "-", 
         RowBox[{"m", " ", "r"}], "+", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        FractionBox["1", 
         RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "r", "+", 
         RowBox[{"m", " ", "r"}], "-", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", "r"}], "+", 
         RowBox[{"m", " ", "s"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}]], "]"}]}]]}]}]}]], "Input",
 CellChangeTimes->{{3.904202935728094*^9, 3.9042029580252037`*^9}, 
   3.9042888041318207`*^9},ExpressionUUID->"ab2f6e80-1b9f-4a3e-8567-\
cfbcbf1dd8e0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tree-level OPE coefficients", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903143881258979*^9, 
  3.903143882679496*^9}, {3.903144524888336*^9, 3.9031445265032377`*^9}, {
  3.904204976280303*^9, 
  3.904204978981688*^9}},ExpressionUUID->"6e5c4732-2503-418c-a581-\
f134207a6ac0"],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "0af15156-86d0-4e4a-805b-a1e8801ebe4f"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    SubscriptBox["C", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", ",", "1"}], ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "89112536-d5b9-4715-b78e-5f945c9ab8e8"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903408885891224*^9, 3.9034088942449913`*^9}, {
  3.903409226792533*^9, 3.903409236677783*^9}, {3.903409908423358*^9, 
  3.903409919465231*^9}, {3.904203391477421*^9, 
  3.9042034115423927`*^9}},ExpressionUUID->"4410e9a9-01a9-47e8-864f-\
28b569e8992e"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"31fdcda5-6c68-4941-a9ef-4567e7152bd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".9"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"C121213", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], 
         RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", " ", "m"}], 
           RowBox[{"1", "+", "m"}]], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"3", " ", "m"}], 
            RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["m", 
            RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"2", " ", "m"}], 
            RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"3", " ", "m"}], 
            RowBox[{"1", "+", "m"}]]}], "]"}]}]]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", "m"}], 
         RowBox[{"1", "+", "m"}]]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"2", " ", "m"}], 
        RowBox[{"1", "+", "m"}]], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", "m"}], 
         RowBox[{"1", "+", "m"}]]}], "]"}]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.903409116214428*^9, 3.903409122897559*^9}, {
   3.904203370737934*^9, 3.904203387948379*^9}, {3.904276458505034*^9, 
   3.9042764591412477`*^9}, 
   3.904288816399847*^9},ExpressionUUID->"f6423f90-dbca-4ebc-a850-\
ad885619ba1c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".21"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"C212131", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "m"}], "m"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"1", "+", "m"}], "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}]]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}]}], "m"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}]}], "m"]}], "]"}]}]]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.903170985538616*^9, 3.903170988532001*^9}, {
   3.903408902825474*^9, 3.9034089031916533`*^9}, {3.903409114332052*^9, 
   3.903409145913025*^9}, {3.9042034197888947`*^9, 3.904203421679035*^9}, {
   3.9042036246717854`*^9, 3.904203632998678*^9}, {3.9042038206976643`*^9, 
   3.9042038343201313`*^9}, {3.904276460368597*^9, 3.9042764610657997`*^9}, 
   3.9042888176895514`*^9},ExpressionUUID->"7f399d44-e7ab-43c8-8527-\
baec11916f2c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk-boundary OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "0dda0a6a-ceb8-4897-9acc-588952e399f3"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["B", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2"}], ")"}]], 
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}]], ",", "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        SubscriptBox["B", 
         RowBox[{"(", 
          RowBox[{"1", ",", "2"}], ")"}]], 
        RowBox[{"(", 
         RowBox[{"1", ",", "3"}], ")"}]], ")"}], "2"]}]}], TraditionalForm]],
  ExpressionUUID->"27a4a71d-a4de-47f2-93a2-f878247d5aba"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144213627159*^9}, {3.903144888191051*^9, 3.903144960384103*^9}, 
   3.903165206191012*^9, {3.903409239412812*^9, 3.903409248935996*^9}, {
   3.9034099232895823`*^9, 3.903409929208097*^9}, {3.904203587434664*^9, 
   3.9042035997737494`*^9}, {3.904203689806898*^9, 
   3.9042036922535954`*^9}},ExpressionUUID->"68ed82ea-f931-4690-a298-\
0ba2ff47dbf6"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"e2b55b23-35ae-477f-ab60-46c09ac38714"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".9"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B1311", "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "a2", " ", "m", " ", "\[Pi]"}], 
             RowBox[{"1", "+", "m"}]], "]"}]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          SqrtBox[
           FractionBox["1", 
            RowBox[{"m", "+", 
             SuperscriptBox["m", "2"]}]]], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Pi]", "m"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"m", " ", "\[Pi]"}], 
            RowBox[{"1", "+", "m"}]], "]"}]}]]}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "m"]}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"3", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".12"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B1211", "=", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "a1"], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"a2", " ", "m", " ", "\[Pi]"}], 
         RowBox[{"1", "+", "m"}]], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "m"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"m", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "m"}]], "]"}]}]]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Pi]", "m"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"2", " ", "m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9031443339529953`*^9, 3.90314435607371*^9}, {
  3.9031444065488358`*^9, 3.9031444083578587`*^9}, {3.9031444631228647`*^9, 
  3.903144463819619*^9}, {3.903409279838519*^9, 3.903409293121492*^9}, {
  3.904203579032815*^9, 3.904203611144479*^9}, {3.904203681943859*^9, 
  3.904203733972464*^9}, {3.904276014579261*^9, 3.904276017458935*^9}, {
  3.904288854528998*^9, 
  3.904288855813422*^9}},ExpressionUUID->"f4dc2734-6792-4a6c-a08d-\
ab8b9101dadd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".13"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B1213squared", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", " ", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["3", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"1", "+", "m"}]]}], "+", 
          FractionBox["m", 
           RowBox[{"1", "+", "m"}]]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         FractionBox["1", 
          RowBox[{"1", "+", "m"}]]], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"a2", " ", "m", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "m"}]], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"3", " ", "m"}], 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["3", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
        RowBox[{"Sec", "[", 
         FractionBox[
          RowBox[{"m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         FractionBox["m", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          FractionBox["1", 
           RowBox[{"1", "+", "m"}]]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9030811829595118`*^9, 3.903081201158991*^9}, {
   3.903081237849683*^9, 3.903081238077372*^9}, {3.903082066079314*^9, 
   3.903082066668087*^9}, 3.903082420690345*^9, {3.903144434566535*^9, 
   3.9031444781099167`*^9}, {3.903144866944509*^9, 3.903144867878882*^9}, {
   3.903409317870112*^9, 3.9034093288620663`*^9}, {3.904203551420309*^9, 
   3.90420355898495*^9}, {3.904203603067115*^9, 3.9042036034717627`*^9}, {
   3.9042037834691763`*^9, 3.904203794239707*^9}, {3.904276018809475*^9, 
   3.904276019536401*^9}, 
   3.904288857071368*^9},ExpressionUUID->"bc296838-acef-4699-966e-\
177a3f228bb4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bulk-boundary OPE coefficients: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["B", 
     RowBox[{"(", 
      RowBox[{"3", ",", "1"}], ")"}]], 
    RowBox[{"(", 
     RowBox[{"1", ",", "1"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "6ebe313f-3ee2-402b-9424-561331fdab48"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["B", 
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}]], 
     RowBox[{"(", 
      RowBox[{"1", ",", "1"}], ")"}]], ",", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["B", 
        RowBox[{"(", 
         RowBox[{"2", ",", "1"}], ")"}]], 
       RowBox[{"(", 
        RowBox[{"3", ",", "1"}], ")"}]], ")"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"98928195-e390-4eab-914f-12e978f02e13"]
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144213627159*^9}, {3.903144888191051*^9, 3.903144960384103*^9}, 
   3.903165206191012*^9, {3.9031711207139597`*^9, 3.903171144880575*^9}, {
   3.903409933807283*^9, 3.903409934483201*^9}, {3.9042036605612164`*^9, 
   3.904203664206377*^9}, {3.904204017086597*^9, 
   3.904204018829772*^9}},ExpressionUUID->"b818f220-b415-49d5-8b38-\
021325ed6d0d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"2bf0eabf-c690-4435-9c18-e096d635d1e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".21"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"B3111", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]}],
         ")"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "m"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"m", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "m"}]], "]"}]}]]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]]}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}]}]]]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"D", ".23"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2111", "=", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "a2"], " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"a1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], " ", 
       SqrtBox[
        RowBox[{
         SqrtBox[
          FractionBox["1", 
           RowBox[{"m", "+", 
            SuperscriptBox["m", "2"]}]]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "m"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"m", " ", "\[Pi]"}], 
           RowBox[{"1", "+", "m"}]], "]"}]}]]}], 
      SqrtBox[
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"m", "+", 
           SuperscriptBox["m", "2"]}]]], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "m"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"m", " ", "\[Pi]"}], 
          RowBox[{"1", "+", "m"}]], "]"}]}]]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9031443339529953`*^9, 3.90314435607371*^9}, {
  3.9031444065488358`*^9, 3.9031444083578587`*^9}, {3.9031444631228647`*^9, 
  3.903144463819619*^9}, {3.9031711772493896`*^9, 3.90317118132108*^9}, {
  3.903411944184061*^9, 3.903411944522846*^9}, {3.903411985670268*^9, 
  3.903411993720224*^9}, {3.9042036414167423`*^9, 3.904203641680249*^9}, {
  3.904203943083827*^9, 3.9042039448267813`*^9}, {3.9042039904037857`*^9, 
  3.904204012682906*^9}, {3.904276054938549*^9, 3.904276057796658*^9}, {
  3.904288878074174*^9, 
  3.904288879257247*^9}},ExpressionUUID->"92f5ef93-4592-4c9d-89fc-\
c17d967d7a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eq", ".", " ", 
    RowBox[{"(", 
     RowBox[{"D", ".24"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"B2131squared", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        FractionBox["3", "m"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", "m"]}], "]"}], 
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"2", "+", "m"}], "m"], "]"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["4", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "m"}]], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "m"}], ")"}], " ", "\[Pi]"}], "m"], "]"}], 
           "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["1", "m"]}], "]"}], " ", 
          RowBox[{"Sec", "[", 
           FractionBox["\[Pi]", "m"], "]"}]}], 
         SqrtBox["\[Pi]"]]}], ")"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", 
       FractionBox["2", "m"]}], "]"}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9030811829595118`*^9, 3.903081201158991*^9}, {
   3.903081237849683*^9, 3.903081238077372*^9}, {3.903082066079314*^9, 
   3.903082066668087*^9}, 3.903082420690345*^9, {3.903144434566535*^9, 
   3.9031444781099167`*^9}, {3.903144866944509*^9, 3.903144867878882*^9}, {
   3.903171182902012*^9, 3.9031711882164803`*^9}, 3.903171613328727*^9, {
   3.903412072139496*^9, 3.903412082729426*^9}, {3.904203645732407*^9, 
   3.9042036525778923`*^9}, {3.904204055136376*^9, 3.904204067078721*^9}, {
   3.904276058956379*^9, 3.904276066491893*^9}, 
   3.904288880500661*^9},ExpressionUUID->"ccc17ffd-e3b1-4f2a-9304-\
7f37b5697b98"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["D x \[Psi] OPE", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903143881258979*^9, 
  3.903143882679496*^9}, {3.903144524888336*^9, 3.9031445265032377`*^9}, {
  3.904204976280303*^9, 3.904204978981688*^9}, {3.9042107011558228`*^9, 
  3.904210702709659*^9}},ExpressionUUID->"2705e217-aecc-427f-8e37-\
f2f37125a54f"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    RowBox[{
     RowBox[{"D", "(", 
      SubscriptBox["x", "1"], ")"}], 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"D", "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "4"], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "a6779094-9d11-4b85-afa2-383fd590cb35"],
 "> "
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904200655104192*^9, 
  3.904200664861554*^9}},ExpressionUUID->"de284f66-6cbe-4e20-a0b8-\
b0d769f72ad8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"a_", ",", "b_", ",", "\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "\[CapitalDelta]"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", "a"}], ",", 
     RowBox[{"\[CapitalDelta]", "+", "b"}], ",", 
     RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]1", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]2", "=", "\[CapitalDelta]h"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]3", "=", "\[CapitalDelta]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]4", "=", "\[CapitalDelta]2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "[", "a", "]"}], 
              RowBox[{"G1D", "[", 
               RowBox[{
                RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
                RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
                RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
           FractionBox[
            RowBox[{" ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[CapitalDelta]h"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]h", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]h", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
                    "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
        "Normal"}]}], "]"}], "//", "Simplify"}], ")"}], "//", "PowerExpand"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
      RowBox[{"Simplify", "[", "%", "]"}]}], "]"}], "//.", 
    RowBox[{"{", "}"}]}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"%", ",", "\[Eta]"}], "]"}], "//", "Flatten"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"%", "\[Equal]", "0"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}]}], 
    "]"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", "/", "2"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "21"], ",", 
          SubscriptBox["\[CapitalDelta]", "34"], ",", 
          RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "//.", "%"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]h", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"c", "/", "2"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]", "[", "a", "]"}], 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]", "21"], ",", 
            SubscriptBox["\[CapitalDelta]", "34"], ",", 
            RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "//.", "%%"}], 
     "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]h", "\[Rule]", 
        RowBox[{"3", "/", "2"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"7", "/", "10"}]}]}], "}"}]}], "//", "Expand"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"c", "/", "2"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]", "[", "a", "]"}], 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]", "21"], ",", 
            SubscriptBox["\[CapitalDelta]", "34"], ",", 
            RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "//.", "%%"}], 
     "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]h", "\[Rule]", 
        RowBox[{"1", "/", "10"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"7", "/", "10"}]}]}], "}"}]}], "//", "Expand"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"c", "/", "2"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Alpha]", "[", "a", "]"}], 
          RowBox[{"G", "[", 
           RowBox[{
            SubscriptBox["\[CapitalDelta]", "21"], ",", 
            SubscriptBox["\[CapitalDelta]", "34"], ",", 
            RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "//.", "%%"}], 
     "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]h", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"7", "/", "10"}]}]}], "}"}]}], "//", "Expand"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"c", "/", "2"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "21"], ",", 
          SubscriptBox["\[CapitalDelta]", "34"], ",", 
          RowBox[{"a", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "//.", "%%%"}], "//.", 
   RowBox[{"{", "}"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"G", "[", "__", "]"}], ",", "FullSimplify"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.904200476513183*^9, 3.904200619828393*^9}, 
   3.9042007499293213`*^9, {3.904200796058692*^9, 3.90420079753406*^9}, {
   3.904200850981827*^9, 3.904200860011746*^9}, {3.904200896571127*^9, 
   3.9042008987589617`*^9}, {3.91389557218302*^9, 3.913895609937888*^9}, {
   3.913895641939136*^9, 3.913895715724743*^9}, {3.91389579594874*^9, 
   3.913895796202099*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"83c199b9-976c-4085-bc71-25a1457637f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "21"], ",", 
     SubscriptBox["\[CapitalDelta]", "34"], ",", 
     FractionBox["1", "2"], ",", "\[Eta]"}], "]"}], "+", 
   RowBox[{"G", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "21"], ",", 
     SubscriptBox["\[CapitalDelta]", "34"], ",", 
     FractionBox["9", "2"], ",", "\[Eta]"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "5"], " ", 
    RowBox[{"G", "[", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "21"], ",", 
      SubscriptBox["\[CapitalDelta]", "34"], ",", 
      FractionBox["13", "2"], ",", "\[Eta]"}], "]"}]}], "-", 
   RowBox[{
    FractionBox["4", "429"], " ", 
    RowBox[{"G", "[", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "21"], ",", 
      SubscriptBox["\[CapitalDelta]", "34"], ",", 
      FractionBox["15", "2"], ",", "\[Eta]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.904200484075685*^9, 3.9042005054485407`*^9}, {
   3.904200541982518*^9, 3.904200576055316*^9}, {3.904200614851012*^9, 
   3.904200626698039*^9}, 3.9042007646181602`*^9, 3.904200798783503*^9, 
   3.9042008999175997`*^9, {3.913895579614703*^9, 3.9138955899186163`*^9}, {
   3.91389562543921*^9, 3.913895716463924*^9}, 3.913895796884544*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"6b011adb-6c68-4acf-bd92-e9dcacca7c9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["45", "7"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["3", "2"], ",", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["17", "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["7", "2"], ",", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["45", "14"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["11", "2"], ",", "\[Eta]"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"1360", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["13", "2"], ",", "\[Eta]"}], "]"}]}], "1617"], "+", 
     RowBox[{
      FractionBox["345", "364"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["15", "2"], ",", "\[Eta]"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"340", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["17", "2"], ",", "\[Eta]"}], "]"}]}], "1001"]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "35"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["1", "10"], ",", "\[Eta]"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["40", "77"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["31", "10"], ",", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["39", "868"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["41", "10"], ",", "\[Eta]"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"60", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["51", "10"], ",", "\[Eta]"}], "]"}]}], "2009"], "+", 
     FractionBox[
      RowBox[{"54871", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["61", "10"], ",", "\[Eta]"}], "]"}]}], "4376463"], "-", 
     FractionBox[
      RowBox[{"14340", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["71", "10"], ",", "\[Eta]"}], "]"}]}], "5175667"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["36", "35"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["3", "5"], ",", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["65", "77"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["13", "5"], ",", "\[Eta]"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"1647", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["23", "5"], ",", "\[Eta]"}], "]"}]}], "1519"], "-", 
     RowBox[{
      FractionBox["80", "897"], " ", 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        FractionBox["28", "5"], ",", "\[Eta]"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"34698", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["33", "5"], ",", "\[Eta]"}], "]"}]}], "151249"], "-", 
     FractionBox[
      RowBox[{"3240", " ", 
       RowBox[{"G", "[", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "21"], ",", 
         SubscriptBox["\[CapitalDelta]", "34"], ",", 
         FractionBox["38", "5"], ",", "\[Eta]"}], "]"}]}], "108031"]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.904200484075685*^9, 3.9042005054485407`*^9}, {
   3.904200541982518*^9, 3.904200576055316*^9}, {3.904200614851012*^9, 
   3.904200626698039*^9}, 3.9042007646181602`*^9, 3.904200798783503*^9, 
   3.9042008999175997`*^9, {3.913895579614703*^9, 3.9138955899186163`*^9}, {
   3.91389562543921*^9, 3.913895716463924*^9}, 3.9138957968857403`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"4e7c7f71-25cf-4178-bfd3-e3f73d6e52b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalDelta]h", "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "21"], ",", 
       SubscriptBox["\[CapitalDelta]", "34"], ",", "\[CapitalDelta]h", ",", 
       "\[Eta]"}], "]"}]}], "c"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "\[CapitalDelta]h"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"8", " ", "\[CapitalDelta]h"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "21"], ",", 
       SubscriptBox["\[CapitalDelta]", "34"], ",", 
       RowBox[{"2", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
    RowBox[{"c", "+", 
     RowBox[{"2", " ", "c", " ", "\[CapitalDelta]h"}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[CapitalDelta]h", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "c", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "c"}], ")"}], " ", "\[CapitalDelta]h"}], 
       "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[CapitalDelta]h", "2"]}]}], ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "21"], ",", 
       SubscriptBox["\[CapitalDelta]", "34"], ",", 
       RowBox[{"3", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CapitalDelta]h"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[CapitalDelta]h"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[CapitalDelta]h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "+", 
       RowBox[{"5", " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]h", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]h"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]h", " ", 
        RowBox[{"(", 
         RowBox[{"26", "+", 
          RowBox[{"\[CapitalDelta]h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"8", " ", "\[CapitalDelta]h"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "21"], ",", 
       SubscriptBox["\[CapitalDelta]", "34"], ",", 
       RowBox[{"4", "+", "\[CapitalDelta]h"}], ",", "\[Eta]"}], "]"}]}], 
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[CapitalDelta]h"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]h"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]h"}]}], ")"}]}]]}], "}"}]], "Output",\

 CellChangeTimes->{{3.904200484075685*^9, 3.9042005054485407`*^9}, {
   3.904200541982518*^9, 3.904200576055316*^9}, {3.904200614851012*^9, 
   3.904200626698039*^9}, 3.9042007646181602`*^9, 3.904200798783503*^9, 
   3.9042008999175997`*^9, {3.913895579614703*^9, 3.9138955899186163`*^9}, {
   3.91389562543921*^9, 3.913895716463924*^9}, 3.91389579689152*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"05f04838-3291-49f0-aeb3-3a99108d5151"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["GFF correlators", "Title",
 CellChangeTimes->{{3.903071366421386*^9, 3.90307137683657*^9}, {
  3.9031435542025757`*^9, 3.90314355611161*^9}, {3.903143881258979*^9, 
  3.903143882679496*^9}, {3.903144524888336*^9, 3.9031445265032377`*^9}, {
  3.9041927119181004`*^9, 3.904192714181508*^9}, {3.904192824824943*^9, 
  3.904192826766995*^9}},ExpressionUUID->"fda97e33-d7cb-40d9-8653-\
b350fcbe6975"],

Cell[CellGroupData[{

Cell["Fermions", "Section",
 CellChangeTimes->{{3.654939061207633*^9, 3.654939097517727*^9}, {
  3.8318027373318043`*^9, 3.831802761243639*^9}, {3.8320417873273163`*^9, 
  3.8320417893939533`*^9}, {3.832044652403366*^9, 3.8320446531657763`*^9}, {
  3.9041929598084497`*^9, 
  3.904192960756433*^9}},ExpressionUUID->"eb2865ea-e17e-4ca7-89c8-\
426d249e6046"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Psi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "4"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7177ecd2-0b8a-4221-a8db-9ed0b28b56f4"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934601595097`*^9, 3.904193464842462*^9}, {
  3.904195845633656*^9, 
  3.9041958816646843`*^9}},ExpressionUUID->"83ffe357-6254-41d9-afad-\
7ac3c353233a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"B", ".1"}], ")"}]}], " ", "and", " ", 
   RowBox[{"(", 
    RowBox[{"B", ".2"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9041934687351027`*^9, 
  3.904193470406846*^9}},ExpressionUUID->"ad106499-1d42-4c0a-b904-\
e20cc3d14c42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "a"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"a", ",", "a", ",", 
     RowBox[{"2", "a"}], ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Psi]"}]], 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}], ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "a"}]}]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "a"}]}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "a"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Psi]"}]}], ",", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "a"}]}]}], "]"}]}]], " ", 
          RowBox[{"G1D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "\[CapitalDelta]\[Psi]"}], "+", 
             RowBox[{"2", "a"}], "+", "1"}], ",", "\[Eta]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Eta]", 
            RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
          RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//", 
   "Normal"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8320440742444963`*^9, 3.832044175456113*^9}, {
  3.8321258285248013`*^9, 3.832125832302808*^9}, {3.904192933015542*^9, 
  3.904192935578909*^9}, {3.904193010000834*^9, 3.904193019886591*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e25f26a5-b374-4334-8fcd-d52be0ed3a45"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.832044083706024*^9, 3.832044141130827*^9}, {
   3.8320441728769913`*^9, 3.832044176096279*^9}, 3.832044219951261*^9, {
   3.8321257877367287`*^9, 3.8321257939957247`*^9}, 3.8321258332060204`*^9, {
   3.832152193472721*^9, 3.83215221241634*^9}, 3.904193023300033*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"87042ffe-8bc5-43af-8dda-184833c1d260"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Psi]", 
     RowBox[{"\[PartialD]", "\[Psi]"}], " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "2"], ")"}]}], " ", "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "3"], ")"}]}], "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "4"]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1a341386-3c1f-432a-b5c4-4611096a322d"],
 ")> for \[CapitalDelta]=1/2"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934426506*^9, 3.904193445659586*^9}, {
  3.90419347579224*^9, 3.9041934912333717`*^9}, {3.9041958866741133`*^9, 
  3.904195901298482*^9}, {3.9041959416102448`*^9, 3.904195946878443*^9}, {
  3.90419928977778*^9, 
  3.9041992927019987`*^9}},ExpressionUUID->"1a366bf4-edfe-4d15-8ccc-\
9fdb66336649"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"B", ".6"}], ")"}]}], " ", "and", " ", 
   RowBox[{"(", 
    RowBox[{"B", ".7"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.904193477616465*^9, 
  3.904193480836452*^9}},ExpressionUUID->"e440d4d3-9535-48c9-84ed-\
1e7788f098ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "a"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"a", ",", "a", ",", 
     RowBox[{"2", "a"}], ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
         RowBox[{"G1D", "[", 
          RowBox[{
           RowBox[{"2", "a"}], ",", "\[Eta]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["\[Eta]", "4"]}], "-", 
          RowBox[{"52", " ", 
           SuperscriptBox["\[Eta]", "5"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[Eta]", "6"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "7"]}], "+", 
          SuperscriptBox["\[Eta]", "8"]}], 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Eta]"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "3"]}], "+", 
          SuperscriptBox["\[Eta]", "4"]}]]}], " ", ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
   "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{"%", ",", "\[Eta]"}], "]"}], "//.", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"%", "\[Equal]", "0"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "]"}], "//",
     "Flatten"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "G1D", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
     RowBox[{"G1D", "[", 
      RowBox[{
       RowBox[{"2", "a"}], ",", "\[Eta]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      RowBox[{"order", "/", "2"}]}], "}"}]}], "]"}], "//.", "%%"}]}], "Input",\

 CellChangeTimes->{{3.904193437253417*^9, 3.904193437995267*^9}, {
  3.904193543828315*^9, 3.904193621179359*^9}, {3.9041936699929523`*^9, 
  3.904193686853166*^9}, {3.9041993158252373`*^9, 3.904199458832096*^9}, {
  3.904199824551818*^9, 3.904199826593075*^9}},
 CellLabel->
  "In[1104]:=",ExpressionUUID->"f95965ea-1c94-4af1-bea0-6a7b33808584"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    1109, 98, 24256307168214758586, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.904193535425706*^9, 3.9041936218292437`*^9}, 
   3.904193688959325*^9, {3.904199334567007*^9, 3.904199459306715*^9}, 
   3.904199826910501*^9},
 CellLabel->
  "During evaluation of \
In[1104]:=",ExpressionUUID->"411c75c6-d54c-4d54-b22b-5289157a2117"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"0", ",", "\[Eta]"}], "]"}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["98", "5"], " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"4", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["512", "63"], " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"6", ",", "\[Eta]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.904193535430952*^9, 3.904193621832156*^9}, 
   3.904193688962159*^9, {3.904199334570778*^9, 3.90419945930945*^9}, 
   3.9041998269131727`*^9},
 CellLabel->
  "Out[1111]=",ExpressionUUID->"a2849ca7-470f-436e-b663-6641d1674fca"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Psi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "3"], ")"}]}], "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "4"]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "84508a59-6b46-41c0-a51e-b8dd28e7f280"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
   3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
   3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
   3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
   3.904193008575683*^9}, {3.9041934426506*^9, 3.904193445659586*^9}, {
   3.90419347579224*^9, 3.9041934912333717`*^9}, 3.904193876508559*^9, {
   3.904195962796865*^9, 
   3.904195969625123*^9}},ExpressionUUID->"7a1ecb06-6bff-4462-850d-\
f606883640d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".10"}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".12"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1D", "[", 
     RowBox[{"a_", ",", "b_", ",", "\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["z", "\[CapitalDelta]"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "a"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "b"}], ",", 
       RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[CapitalDelta]\[Psi]", " ", 
          RowBox[{"G1D", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", "\[Eta]"}], "]"}]}], "+", 
         " ", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
               RowBox[{"G1D", "[", 
                RowBox[{"0", ",", "0", ",", 
                 RowBox[{
                  RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}], "+", "a"}], 
                 ",", "\[Eta]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "order", ",", "2"}], "}"}]}], 
             "]"}], "-", 
            RowBox[{"(", 
             RowBox[{"2", "  ", "\[CapitalDelta]\[Psi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Psi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], "  ", 
                 SuperscriptBox["\[Eta]", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                  RowBox[{"-", "1"}]], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}], "-", 
                   "\[Eta]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["\[Eta]", 
                    RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]]}]}], ")"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//",
         "Normal"}]}], "]"}], "//", "PowerExpand"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      FractionBox["%", 
       SuperscriptBox["\[Eta]", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]]], ",", "\[Eta]"}], "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"2", "order"}]}], "}"}]}], "]"}]}], "]"}], "//", 
      "Flatten"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "G1D", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "\[CapitalDelta]\[Psi]", " ", 
      RowBox[{"G1D", "[", 
       RowBox[{"0", ",", "\[Eta]"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
        RowBox[{"G1D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}], "+", "a"}], ",", 
          "\[Eta]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "order", ",", "2"}], "}"}]}], "]"}]}], "//.",
     "%%"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//.", 
    RowBox[{"\[CapitalDelta]\[Psi]", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8318033009194517`*^9, 3.8318033691794367`*^9}, {
   3.831803503135799*^9, 3.83180350698223*^9}, {3.83206573964752*^9, 
   3.83206577082232*^9}, 3.832065860371459*^9, {3.832066017856195*^9, 
   3.832066047315867*^9}, {3.8320661585847282`*^9, 3.832066182669998*^9}, {
   3.832066261962246*^9, 3.8320662746358624`*^9}, {3.8320663213250504`*^9, 
   3.832066321974094*^9}, {3.832066360915874*^9, 3.832066453604376*^9}, {
   3.8320664897516127`*^9, 3.832066590104282*^9}, 3.832066894670826*^9, {
   3.8320669265259123`*^9, 3.832067084271122*^9}, 3.8320677340982533`*^9, {
   3.8320682167414303`*^9, 3.832068224283782*^9}, {3.832068301479431*^9, 
   3.83206831011744*^9}, {3.832068352613778*^9, 3.8320683664436083`*^9}, 
   3.832068474744451*^9, {3.832068528946164*^9, 3.8320686313356953`*^9}, {
   3.832074299820726*^9, 3.8320743066309137`*^9}, {3.832127649337336*^9, 
   3.832127702875705*^9}, {3.832127744185562*^9, 3.832127761538993*^9}, {
   3.832127832763279*^9, 3.8321278531053333`*^9}, {3.832127922961781*^9, 
   3.832127998779419*^9}, {3.832129298149848*^9, 3.832129302608261*^9}, {
   3.832130498985436*^9, 3.8321305401812153`*^9}, {3.832131873330564*^9, 
   3.8321319230115213`*^9}, {3.832131973008112*^9, 3.832132012697837*^9}, {
   3.832132333046925*^9, 3.832132336558996*^9}, {3.832146408243771*^9, 
   3.832146411154018*^9}, {3.83214862868711*^9, 3.83214863352575*^9}, {
   3.904196027651128*^9, 3.904196031697131*^9}, {3.904196092243617*^9, 
   3.904196139993122*^9}, {3.904196625804359*^9, 3.904196626184309*^9}, {
   3.904199258630643*^9, 3.904199264059655*^9}, 3.904199404601164*^9, {
   3.904199468798092*^9, 3.904199532401504*^9}, {3.904199576749888*^9, 
   3.904199599004283*^9}, {3.904199818669489*^9, 3.904199819370905*^9}},
 CellLabel->
  "In[1095]:=",ExpressionUUID->"9c58145d-7bb0-496c-a9da-e5e07e45672f"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    1100, 97, 24256307168214758586, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8321319250508413`*^9, {3.832131979046187*^9, 3.8321320145555058`*^9}, 
   3.832132338365437*^9, 3.8321464178555393`*^9, 3.832148636927273*^9, {
   3.904196114606194*^9, 3.904196140789981*^9}, {3.9041966239526577`*^9, 
   3.904196626752782*^9}, 3.904199264434304*^9, {3.904199508228219*^9, 
   3.9041995328247423`*^9}, {3.904199578158517*^9, 3.9041996046670647`*^9}, 
   3.904199819661254*^9},
 CellLabel->
  "During evaluation of \
In[1095]:=",ExpressionUUID->"d42b8681-4838-4528-ad3e-63e8347a4afd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[CapitalDelta]\[Psi]", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"0", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ",", "\[Eta]"}], "]"}]}],
   "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], "2"], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"9", "+", 
    RowBox[{"12", " ", "\[CapitalDelta]\[Psi]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", 
      RowBox[{"\[CapitalDelta]\[Psi]", " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"15", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.832127667275197*^9, 3.8321277032861853`*^9}, 
   3.83212787721662*^9, {3.832127931587428*^9, 3.83212799943892*^9}, {
   3.832130502583907*^9, 3.8321305409605722`*^9}, {3.832131875155582*^9, 
   3.8321319254173822`*^9}, {3.8321319790900993`*^9, 3.8321320145927277`*^9}, 
   3.832132338835182*^9, 3.8321464187342777`*^9, 3.8321486376360397`*^9, {
   3.904196114991973*^9, 3.904196140794054*^9}, {3.9041966239568253`*^9, 
   3.904196626755878*^9}, 3.904199264437408*^9, {3.9041995082324247`*^9, 
   3.904199532827834*^9}, {3.904199578162281*^9, 3.904199604670527*^9}, 
   3.904199819665503*^9},
 CellLabel->
  "Out[1102]=",ExpressionUUID->"e80c53c3-bd5c-4d6e-a3db-a01be713f7f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"0", ",", "\[Eta]"}], "]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"2", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "5"], " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"4", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["16", "63"], " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"6", ",", "\[Eta]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.832127667275197*^9, 3.8321277032861853`*^9}, 
   3.83212787721662*^9, {3.832127931587428*^9, 3.83212799943892*^9}, {
   3.832130502583907*^9, 3.8321305409605722`*^9}, {3.832131875155582*^9, 
   3.8321319254173822`*^9}, {3.8321319790900993`*^9, 3.8321320145927277`*^9}, 
   3.832132338835182*^9, 3.8321464187342777`*^9, 3.8321486376360397`*^9, {
   3.904196114991973*^9, 3.904196140794054*^9}, {3.9041966239568253`*^9, 
   3.904196626755878*^9}, 3.904199264437408*^9, {3.9041995082324247`*^9, 
   3.904199532827834*^9}, {3.904199578162281*^9, 3.904199604670527*^9}, 
   3.904199819666478*^9},
 CellLabel->
  "Out[1103]=",ExpressionUUID->"b07cd8f9-6e49-4ecb-b79c-e03d61ff2372"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Psi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "2"], ")"}]}], 
     RowBox[{"\[Psi]", "(", 
      SubscriptBox["x", "3"], ")"}], "\[Psi]", 
     RowBox[{"\[PartialD]", 
      RowBox[{"\[Psi]", "(", 
       SubscriptBox["x", "4"]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5f4669ef-7f93-4766-ae5a-a6643e5d6c59"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
   3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
   3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
   3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
   3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
   3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
   3.904193008575683*^9}, {3.9041934426506*^9, 3.904193445659586*^9}, {
   3.90419347579224*^9, 3.9041934912333717`*^9}, 3.904193876508559*^9, {
   3.904195962796865*^9, 3.904195969625123*^9}, {3.9041967180102863`*^9, 
   3.904196725380279*^9}},ExpressionUUID->"471bec74-474c-431a-9ef1-\
0813729388bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", 
      RowBox[{"B", ".16"}], ")"}]}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".17"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1D", "[", 
     RowBox[{"a_", ",", "b_", ",", "\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["z", "\[CapitalDelta]"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "a"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "b"}], ",", 
       RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]1", "=", "\[CapitalDelta]\[Psi]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]2", "=", 
     RowBox[{
      RowBox[{"2", "\[CapitalDelta]\[Psi]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]3", "=", "\[CapitalDelta]1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]4", "=", "\[CapitalDelta]2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Alpha]", "[", "a", "]"}], 
                RowBox[{"G1D", "[", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
                  
                  RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
                  
                  RowBox[{"a", "+", "\[CapitalDelta]\[Psi]"}], ",", 
                  "\[Eta]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "+", 
            
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Beta]", "[", "a", "]"}], 
               RowBox[{"G1D", "[", 
                RowBox[{
                 RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
                 RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
                 RowBox[{"a", "+", 
                  RowBox[{"3", "\[CapitalDelta]\[Psi]"}]}], ",", "\[Eta]"}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "  ", "\[CapitalDelta]\[Psi]", "  ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[CapitalDelta]\[Psi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
                   "\[Eta]"}], ")"}], 
                 SuperscriptBox["\[Eta]", "\[CapitalDelta]\[Psi]"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", "\[Eta]", ")"}], 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "\[CapitalDelta]\[Psi]"}]}]], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"\[Eta]", "-", "1"}]], ")"}], 
                    RowBox[{
                    RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}], "+", "1"}]], 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]", "+", 
                    RowBox[{
                    "2", " ", "\[CapitalDelta]\[Psi]", " ", "\[Eta]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
         "Normal"}]}], "]"}], "//", "Simplify"}], ")"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
        RowBox[{"Simplify", "[", 
         FractionBox["%", 
          RowBox[{
           SuperscriptBox["\[Eta]", 
            RowBox[{"3", "\[CapitalDelta]\[Psi]"}]], " "}]], "]"}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
         "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          "\[CapitalDelta]\[Psi]"}]], "->", 
        RowBox[{"-", "1"}]}], "}"}]}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"%", ",", "\[Eta]"}], "]"}], "//", "Flatten"}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "\[Equal]", "0"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
             RowBox[{"\[Beta]", "[", "n", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}]}], 
       "]"}], "//", "Flatten"}], "//", "FullSimplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], 
      RowBox[{"G", "[", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "21"], ",", 
        SubscriptBox["\[CapitalDelta]", "34"], ",", 
        SubscriptBox["\[CapitalDelta]", "\[Psi]"], ",", "\[Eta]"}], "]"}]}], 
     "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "a", "]"}], 
        RowBox[{"G", "[", 
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "21"], ",", 
          SubscriptBox["\[CapitalDelta]", "34"], ",", 
          RowBox[{"a", "+", 
           RowBox[{"3", 
            SubscriptBox["\[CapitalDelta]", "\[Psi]"]}]}], ",", "\[Eta]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//.", 
    "%"}]}]}]], "Input",
 CellChangeTimes->{{3.904197750793921*^9, 3.9041977545673943`*^9}, {
  3.90419782743781*^9, 3.904197829054277*^9}, {3.9041992370489407`*^9, 
  3.904199248609291*^9}, {3.904199632993059*^9, 3.9041996345394087`*^9}, {
  3.904199805857445*^9, 3.9041998066518087`*^9}, {3.913951618088427*^9, 
  3.913951618600419*^9}},ExpressionUUID->"81b4091c-bed5-423e-ba37-\
962d49ee6780"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    1093, 96, 24256307168214758586, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.90419775788474*^9, 3.904197829979035*^9, 
  3.904199251883254*^9, 3.9041996348755417`*^9, 3.9041998075165167`*^9},
 CellLabel->
  "During evaluation of \
In[1083]:=",ExpressionUUID->"bae1a8d2-dea6-42ac-ae63-ac3d67ec6a4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
   RowBox[{"G", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "21"], ",", 
     SubscriptBox["\[CapitalDelta]", "34"], ",", 
     SubscriptBox["\[CapitalDelta]", "\[Psi]"], ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
   RowBox[{"G", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "21"], ",", 
     SubscriptBox["\[CapitalDelta]", "34"], ",", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[CapitalDelta]", "\[Psi]"]}]}], ",", "\[Eta]"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"G", "[", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "21"], ",", 
      SubscriptBox["\[CapitalDelta]", "34"], ",", 
      RowBox[{"5", "+", 
       RowBox[{"3", " ", 
        SubscriptBox["\[CapitalDelta]", "\[Psi]"]}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"6", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalDelta]\[Psi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[CapitalDelta]\[Psi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"G", "[", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "21"], ",", 
      SubscriptBox["\[CapitalDelta]", "34"], ",", 
      RowBox[{"6", "+", 
       RowBox[{"3", " ", 
        SubscriptBox["\[CapitalDelta]", "\[Psi]"]}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"45", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"3", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[CapitalDelta]\[Psi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Psi]"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}], " ", 
    RowBox[{"G", "[", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "21"], ",", 
      SubscriptBox["\[CapitalDelta]", "34"], ",", 
      RowBox[{"7", "+", 
       RowBox[{"3", " ", 
        SubscriptBox["\[CapitalDelta]", "\[Psi]"]}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"135", " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"6", " ", "\[CapitalDelta]\[Psi]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9041977578894787`*^9, 3.9041978299831753`*^9, 
  3.904199251905776*^9, 3.904199634878583*^9, 3.904199807519463*^9},
 CellLabel->
  "Out[1094]=",ExpressionUUID->"66c9cb70-f55d-4158-a6eb-3de02b2c9541"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bosons", "Section",
 CellChangeTimes->{{3.654939061207633*^9, 3.654939097517727*^9}, {
  3.8318027373318043`*^9, 3.831802761243639*^9}, {3.8320417873273163`*^9, 
  3.8320417893939533`*^9}, {3.832044652403366*^9, 3.8320446531657763`*^9}, {
  3.9041929598084497`*^9, 3.904192960756433*^9}, {3.904198057624271*^9, 
  3.9041980582344303`*^9}},ExpressionUUID->"2da13d9b-275d-42d3-85e1-\
b61b05bb20b1"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Phi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{"\[Phi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{"\[Phi]", "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{"\[Phi]", "(", 
      SubscriptBox["x", "4"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8d316e55-9e99-45fe-aa35-ba543a2e2452"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934601595097`*^9, 3.904193464842462*^9}, {
  3.904195845633656*^9, 3.9041958816646843`*^9}, {3.904198070254806*^9, 
  3.904198076600111*^9}},ExpressionUUID->"487bc36c-1e10-4f73-b1ec-\
82348c2cb91d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eq", ".", 
    RowBox[{"(", 
     RowBox[{"B", ".18"}], ")"}]}], " ", "and", " ", 
   RowBox[{"(", 
    RowBox[{"B", ".19"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9041934687351027`*^9, 3.904193470406846*^9}, {
  3.904198118659377*^9, 
  3.904198120845874*^9}},ExpressionUUID->"fee3cddd-3719-41ed-9362-\
fde3cf728c68"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1D", "[", 
   RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "a"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"a", ",", "a", ",", 
     RowBox[{"2", "a"}], ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"order", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Eta]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", " ", "a"}]}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}]}], "]"}], " ", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "a"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", "1"}], ",", 
              RowBox[{"2", " ", "a"}]}], "]"}]}]], " ", 
          RowBox[{"G1D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Eta]", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Eta]", 
            RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//", 
   "Normal"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8320440742444963`*^9, 3.832044175456113*^9}, {
  3.8321258285248013`*^9, 3.832125832302808*^9}, {3.904192933015542*^9, 
  3.904192935578909*^9}, {3.904193010000834*^9, 3.904193019886591*^9}, {
  3.9041980843634233`*^9, 3.9041980862066402`*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"7a6cb443-7d5e-4f30-85a0-34b0486f9ac8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.832044083706024*^9, 3.832044141130827*^9}, {
   3.8320441728769913`*^9, 3.832044176096279*^9}, 3.832044219951261*^9, {
   3.8321257877367287`*^9, 3.8321257939957247`*^9}, 3.8321258332060204`*^9, {
   3.832152193472721*^9, 3.83215221241634*^9}, 3.904193023300033*^9, 
   3.904198112855628*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"9d8852cc-0042-4d29-90e1-de5c3dbdcc2b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{
     SuperscriptBox["\[Phi]", "2"], " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "4"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "24d1126e-e59c-49c7-8c44-ee69aa6d9a91"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934601595097`*^9, 3.904193464842462*^9}, {
  3.904195845633656*^9, 3.9041958816646843`*^9}, {3.904198070254806*^9, 
  3.904198076600111*^9}, {3.9041981304155617`*^9, 
  3.9041981362149773`*^9}},ExpressionUUID->"9c81521d-cac2-4f2b-ace7-\
78cc7e7e5eb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", 
      RowBox[{"B", ".21"}], ")"}]}], " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".22"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1D", "[", 
     RowBox[{"a_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["z", "a"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"a", ",", "a", ",", 
       RowBox[{"2", "a"}], ",", "z"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Eta]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"4", "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
            RowBox[{"G1D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]", "[", "a", "]"}], " ", 
            RowBox[{"G1D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"4", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]]}]}], 
               ")"}], " ", 
              SuperscriptBox["\[Eta]", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["\[Eta]", 
                 RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["\[Eta]", 
                RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]]}], ")"}]}], " ", 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//", 
     "Normal"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["\[Eta]", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]], "->", "z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]", ",", "z"}], "}"}]}], "]"}], "//.", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
             RowBox[{"\[Beta]", "[", "n", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", 
             RowBox[{"2", "order"}]}], "}"}]}], "]"}], "//", "Flatten"}]}], 
       "]"}], "//", "Flatten"}], "//", "FullSimplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "G1D", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"4", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
        RowBox[{"G1D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "a", "]"}], " ", 
        RowBox[{"G1D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
    "%%"}]}]}]], "Input",
 CellChangeTimes->{{3.90419847388415*^9, 3.9041985967672997`*^9}, {
  3.904198649427032*^9, 3.9041986924782467`*^9}, {3.9041996557687674`*^9, 
  3.904199666371688*^9}, {3.9041997700949287`*^9, 3.9041997921098137`*^9}},
 CellLabel->
  "In[1074]:=",ExpressionUUID->"abdd59ab-25a6-46c4-b220-be69b101b579"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    1080, 95, 24256307168214758586, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9041985971659727`*^9, {3.9041986557494087`*^9, 3.90419869271562*^9}, {
   3.9041996640521393`*^9, 3.904199666611497*^9}, {3.904199771062025*^9, 
   3.904199798798415*^9}},
 CellLabel->
  "During evaluation of \
In[1074]:=",ExpressionUUID->"f6c58dc1-f6c8-4e74-8fbd-6481517e5bbb"],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"32", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", "\[Eta]"}], "]"}]}], 
  "+", 
  RowBox[{"24", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], ",", "\[Eta]"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"\[CapitalDelta]\[Phi]", " ", 
       RowBox[{"(", 
        RowBox[{"17", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{
      RowBox[{"4", "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"6", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Alpha]", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"8", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Alpha]", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"6", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{
     RowBox[{"8", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Beta]", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.904198461491551*^9, 3.904198529918539*^9}, {
  3.9041985676407537`*^9, 3.904198597160799*^9}, {3.904198655734004*^9, 
  3.904198692719273*^9}, {3.90419966407992*^9, 3.904199666614757*^9}, {
  3.904199771065558*^9, 3.904199798801332*^9}},
 CellLabel->
  "Out[1082]=",ExpressionUUID->"9dafc50f-af20-47a3-9d71-a97197e05f24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Phi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{"\[Phi]", "(", 
      SubscriptBox["x", "2"], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "4"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "33b82280-b01d-4c26-9a0b-918490389919"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934601595097`*^9, 3.904193464842462*^9}, {
  3.904195845633656*^9, 3.9041958816646843`*^9}, {3.904198070254806*^9, 
  3.904198076600111*^9}, {3.9041981304155617`*^9, 3.9041981362149773`*^9}, {
  3.9041987196655607`*^9, 
  3.904198721406415*^9}},ExpressionUUID->"121b5743-d2be-4c73-82b7-\
4d8bcc61d736"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", 
      RowBox[{"B", ".24"}], ")"}]}], " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".25"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1D", "[", 
     RowBox[{"a_", ",", "b_", ",", "\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["z", "\[CapitalDelta]"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "a"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "b"}], ",", 
       RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"G1D", "[", 
          RowBox[{"0", ",", "0", ",", "0", ",", "\[Eta]"}], "]"}]}], "+", " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
              RowBox[{"G1D", "[", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                 RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["\[Eta]", 
                 RowBox[{"1", "-", "\[Eta]"}]], ")"}], 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "//",
        "Normal"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]", ",", "z"}], "}"}]}], "]"}], "//.", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", 
             RowBox[{"2", "order"}]}], "}"}]}], "]"}], "//", "Flatten"}]}], 
       "]"}], "//", "Flatten"}], "//", "FullSimplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "G1D", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"G1D", "[", 
       RowBox[{"0", ",", "0", ",", "0", ",", "\[Eta]"}], "]"}]}], "+", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], " ", 
        RowBox[{"G1D", "[", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"2", "a"}]}], ",", "\[Eta]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", "%%"}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.90419847388415*^9, 3.9041985967672997`*^9}, {
  3.904198649427032*^9, 3.9041986924782467`*^9}, {3.904198724814365*^9, 
  3.90419877713249*^9}, {3.904199687683629*^9, 3.904199711660029*^9}, {
  3.904199752350236*^9, 3.9041997606242237`*^9}},
 CellLabel->
  "In[1026]:=",ExpressionUUID->"0e676eeb-e0cd-483e-b6cc-025346ae8fb7"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    1031, 91, 24256307168214758586, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.904198777624495*^9, {3.9041997030115232`*^9, 3.904199711888042*^9}, {
   3.904199753465329*^9, 3.904199760889154*^9}},
 CellLabel->
  "During evaluation of \
In[1026]:=",ExpressionUUID->"ea97ba11-26a9-4656-b8cb-cfd2f544ac5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", "\[Eta]"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"6", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Alpha]", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"G1D", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"8", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}], 
   " ", 
   RowBox[{"\[Alpha]", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.904198461491551*^9, 3.904198529918539*^9}, {
  3.9041985676407537`*^9, 3.904198597160799*^9}, {3.904198655734004*^9, 
  3.904198692719273*^9}, {3.904198761846588*^9, 3.9041987776125813`*^9}, {
  3.904199703001259*^9, 3.904199711891428*^9}, {3.904199753469454*^9, 
  3.904199760892715*^9}},
 CellLabel->
  "Out[1033]=",ExpressionUUID->"29f7a7ed-cb24-4f70-bc4b-efe198d838fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"<", " ", 
    RowBox[{"\[Phi]", " ", 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "2"], ")"}], 
     RowBox[{"\[Phi]", "(", 
      SubscriptBox["x", "3"], ")"}], 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "(", 
      SubscriptBox["x", "4"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a4fd534d-efa3-4cbf-931f-81081e3c87ec"],
 ")>"
}], "Subsubsection",
 CellChangeTimes->{{3.903076561270239*^9, 3.903076566324256*^9}, {
  3.9031436204016542`*^9, 3.903143636301881*^9}, {3.903144142616652*^9, 
  3.903144154438526*^9}, {3.903165112788081*^9, 3.903165132490714*^9}, {
  3.9031683935877047`*^9, 3.9031683946187353`*^9}, {3.903168672962344*^9, 
  3.90316867427518*^9}, {3.903408844484585*^9, 3.903408845217081*^9}, {
  3.903413057720875*^9, 3.9034130604469643`*^9}, {3.904192999586214*^9, 
  3.904193008575683*^9}, {3.9041934601595097`*^9, 3.904193464842462*^9}, {
  3.904195845633656*^9, 3.9041958816646843`*^9}, {3.904198070254806*^9, 
  3.904198076600111*^9}, {3.9041981304155617`*^9, 3.9041981362149773`*^9}, {
  3.9041987196655607`*^9, 3.904198721406415*^9}, {3.904198892562498*^9, 
  3.904198901128338*^9}},ExpressionUUID->"bdf14459-d7ba-4d82-9bb3-\
635782459831"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Eq", ".", 
     RowBox[{"(", 
      RowBox[{"B", ".27"}], ")"}]}], " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"B", ".28"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1D", "[", 
     RowBox[{"a_", ",", "b_", ",", "\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox["z", "\[CapitalDelta]"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", "a"}], ",", 
       RowBox[{"\[CapitalDelta]", "+", "b"}], ",", 
       RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]1", "=", "\[CapitalDelta]\[Phi]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]2", "=", 
     RowBox[{"2", "\[CapitalDelta]\[Phi]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]3", "=", "\[CapitalDelta]1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]4", "=", "\[CapitalDelta]2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Alpha]", "[", "a", "]"}], 
                RowBox[{"G1D", "[", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
                  
                  RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
                  
                  RowBox[{"a", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  "\[Eta]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Beta]", "[", "a", "]"}], 
                RowBox[{"G1D", "[", 
                 RowBox[{
                  RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
                  
                  RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
                  
                  RowBox[{"a", "+", 
                   RowBox[{"3", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
                 "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "-", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "\[CapitalDelta]\[Phi]"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", "  ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    RowBox[{"\[Eta]", "-", "1"}], "\[Eta]"], ")"}], 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]]}], 
                 "+", " ", 
                 SuperscriptBox["\[Eta]", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]]}], ")"}]}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}], "//",
           "Normal"}]}], "]"}], "//", "Simplify"}], ")"}], "//", 
     "PowerExpand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", "<", "\[Eta]", "<", "1"}], "}"}], ",", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["%", 
            SuperscriptBox["\[Eta]", "\[CapitalDelta]\[Phi]"]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Eta]", ",", "0", ",", "order"}], "}"}]}], "]"}], "//", 
         "Normal"}]}], "]"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Eta]", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]], "->", "z"}], ",", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           "\[CapitalDelta]\[Phi]"}]], "->", "1"}]}], "}"}]}], "//", 
     "PowerExpand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "z"}], "}"}]}], "]"}], "//", "Flatten"}], "//",
      "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"%", "\[Equal]", "0"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "n", "]"}], ",", 
             RowBox[{"\[Beta]", "[", "n", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}]}], 
       "]"}], "//", "Flatten"}], "//", "FullSimplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "G1D", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "a", "]"}], 
        RowBox[{"G1D", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
          RowBox[{"a", "+", "\[CapitalDelta]\[Phi]"}], ",", "\[Eta]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "a", "]"}], 
        RowBox[{"G1D", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]2", "-", "\[CapitalDelta]1"}], ",", 
          RowBox[{"\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], ",", 
          RowBox[{"a", "+", 
           RowBox[{"3", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], "]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", "%%"}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.832081292748892*^9, 3.832081604695434*^9}, {
   3.832082041270596*^9, 3.832082054490937*^9}, {3.832128168661401*^9, 
   3.832128187895776*^9}, {3.832128253100542*^9, 3.8321282698851347`*^9}, {
   3.832130588438559*^9, 3.8321305908137302`*^9}, {3.8321306362162647`*^9, 
   3.832130659222044*^9}, {3.832130964880187*^9, 3.8321309663052053`*^9}, 
   3.832131201874413*^9, {3.8321312382590313`*^9, 3.832131318572736*^9}, {
   3.832131352442101*^9, 3.832131384561522*^9}, {3.83213207285925*^9, 
   3.83213214356118*^9}, {3.83213222115648*^9, 3.832132247193927*^9}, {
   3.832132345098609*^9, 3.8321323547449217`*^9}, {3.83213263403258*^9, 
   3.832132634525058*^9}, {3.83213793021666*^9, 3.8321379377187643`*^9}, {
   3.832138003223175*^9, 3.832138030478447*^9}, 3.832138063554294*^9, {
   3.832139172313408*^9, 3.832139209221167*^9}, {3.8321421951504602`*^9, 
   3.832142198362432*^9}, {3.832142418492737*^9, 3.8321425156203337`*^9}, {
   3.832142596423437*^9, 3.832142745209341*^9}, {3.83214277631074*^9, 
   3.832142833528104*^9}, {3.832142933289669*^9, 3.83214293741665*^9}, {
   3.832142993913302*^9, 3.8321430014364653`*^9}, {3.8321430614393806`*^9, 
   3.832143093793943*^9}, 3.832144269613435*^9, {3.832144372952901*^9, 
   3.8321444250729227`*^9}, {3.832144754824527*^9, 3.832144807262774*^9}, {
   3.832144841363628*^9, 3.832144878050515*^9}, {3.8321557472214403`*^9, 
   3.832155807169133*^9}, {3.832155854826108*^9, 3.832155890511693*^9}, {
   3.904198935405973*^9, 3.904198962403562*^9}, {3.9041990196999617`*^9, 
   3.9041991431594954`*^9}, 3.904199181619088*^9, {3.904199218263723*^9, 
   3.904199224255292*^9}, {3.9041997338438253`*^9, 3.904199765776269*^9}, 
   3.904199850028418*^9},
 CellLabel->
  "In[1125]:=",ExpressionUUID->"ab860259-bae2-4310-bc1a-906d24f62842"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}], ",", "\[CapitalDelta]\[Phi]", 
     ",", "\[Eta]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"G1D", "[", 
    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}], ",", 
     RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}], ",", "\[Eta]"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"-", "\[CapitalDelta]\[Phi]"}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"-", "\[CapitalDelta]\[Phi]"}], ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"6", "+", 
    RowBox[{"27", " ", "\[CapitalDelta]\[Phi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    RowBox[{"G1D", "[", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"-", "\[CapitalDelta]\[Phi]"}], ",", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ",", "\[Eta]"}], 
     "]"}]}], 
   RowBox[{"9", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.832081295865817*^9, 3.832081605628276*^9}, 
   3.832082050217133*^9, 3.8320820916819468`*^9, {3.832128177513866*^9, 
   3.832128189807399*^9}, {3.832128262671479*^9, 3.8321282735541773`*^9}, {
   3.8321306405816803`*^9, 3.832130668869726*^9}, 3.832130782527113*^9, 
   3.832130971837223*^9, 3.8321311757150373`*^9, {3.832131236295298*^9, 
   3.8321312444343224`*^9}, {3.832131311021826*^9, 3.8321313151713867`*^9}, {
   3.832131350780073*^9, 3.832131388310137*^9}, {3.8321320810824213`*^9, 
   3.832132100339346*^9}, {3.832132139931067*^9, 3.832132146511106*^9}, 
   3.8321322398183613`*^9, 3.832132285006384*^9, 3.8321323516664743`*^9, 
   3.8321323870396757`*^9, 3.832132794897655*^9, 3.832137938918419*^9, {
   3.832138026460043*^9, 3.832138066436204*^9}, {3.832139201867723*^9, 
   3.832139210842638*^9}, {3.832142482772778*^9, 3.832142516210085*^9}, {
   3.8321425873240547`*^9, 3.83214265482782*^9}, {3.832142685071237*^9, 
   3.8321427462085323`*^9}, {3.83214277731351*^9, 3.832142833936118*^9}, {
   3.832142933816164*^9, 3.832142937897128*^9}, {3.832142995396245*^9, 
   3.832143001826939*^9}, {3.832143062243843*^9, 3.83214309466883*^9}, 
   3.832144280742816*^9, {3.832144375266157*^9, 3.832144425705077*^9}, {
   3.832144755638043*^9, 3.832144829945804*^9}, {3.8321448708876677`*^9, 
   3.832144878535351*^9}, 3.8321558077927437`*^9, {3.832155857980792*^9, 
   3.832155891286467*^9}, 3.832156009506122*^9, 3.83220571338809*^9, 
   3.904198970164936*^9, {3.9041990304748793`*^9, 3.904199143452845*^9}, 
   3.90419918212943*^9, 3.904199225096457*^9, {3.904199745980672*^9, 
   3.9041997660604486`*^9}, 3.904199853820466*^9},
 CellLabel->
  "Out[1137]=",ExpressionUUID->"748c680b-2b89-4ce4-a5b2-bb63e39c5cd5"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1728, 954},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9ec1516a-660f-4db7-ad7e-d9467c3bb2e1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 255, 4, 123, "Title",ExpressionUUID->"f055d7a8-f892-4345-ae64-519c4088d4b1"],
Cell[CellGroupData[{
Cell[860, 30, 1301, 41, 59, "Subsubsection",ExpressionUUID->"19983c73-a734-4824-8361-edda1ce4e221"],
Cell[2164, 73, 220, 3, 37, "Input",ExpressionUUID->"bfb5623f-5be7-432e-a5f4-dffb4d800e04"],
Cell[2387, 78, 1277, 38, 98, "Input",ExpressionUUID->"97f10578-9662-4bfa-bc12-1a72c4b89530"],
Cell[3667, 118, 492, 16, 63, "Input",ExpressionUUID->"573f478f-fc3a-42bf-bf96-2ed35605d266"],
Cell[4162, 136, 2498, 79, 144, "Input",ExpressionUUID->"f4548637-231e-4cfd-84c8-1213ace692cc"],
Cell[6663, 217, 2574, 71, 143, "Input",ExpressionUUID->"5360405e-b5b3-47f6-9b66-14f4500b0392"],
Cell[9240, 290, 371, 6, 37, "Input",ExpressionUUID->"e6e9fb72-0977-4f26-8315-dbac988a0888"]
}, Closed]],
Cell[CellGroupData[{
Cell[9648, 301, 1346, 41, 48, "Subsubsection",ExpressionUUID->"cf830e0e-4e82-4580-9a28-c6759f803e86"],
Cell[10997, 344, 152, 2, 37, "Input",ExpressionUUID->"4baf3a8a-5cae-4467-b2d4-b3eba2de664a"],
Cell[11152, 348, 1405, 40, 98, "Input",ExpressionUUID->"a4002993-89f5-48a0-90e2-aba96aa13540"],
Cell[12560, 390, 492, 16, 63, "Input",ExpressionUUID->"0652ec02-9e7e-4a90-a6fe-344f3f5da0bc"],
Cell[13055, 408, 2496, 64, 140, "Input",ExpressionUUID->"6e08c039-be77-4309-b9ad-994bc1084868"],
Cell[15554, 474, 2780, 80, 144, "Input",ExpressionUUID->"129f4b12-fff2-4724-ab03-8d677b5fb22c"]
}, Closed]],
Cell[CellGroupData[{
Cell[18371, 559, 1228, 36, 48, "Subsubsection",ExpressionUUID->"44cb3e98-7c96-402c-b64a-102b0aad3ee6"],
Cell[19602, 597, 1307, 38, 98, "Input",ExpressionUUID->"5a6c93b7-7356-4e63-8acd-21f78476eae4"],
Cell[20912, 637, 3205, 90, 200, "Input",ExpressionUUID->"c9ef7b7d-95a4-421f-9f6c-0c38945f4c70"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[24166, 733, 453, 7, 89, "Title",ExpressionUUID->"cbc4f756-f489-4a41-adbc-6fd770baf908"],
Cell[CellGroupData[{
Cell[24644, 744, 557, 8, 56, "Subsubsection",ExpressionUUID->"b976357f-b4b0-43c4-8e37-6ed3d7be8fa9"],
Cell[25204, 754, 817, 21, 134, "Input",ExpressionUUID->"6a678c73-ea5f-4303-b625-0436cb67a1a2"],
Cell[26024, 777, 3430, 99, 336, "Input",ExpressionUUID->"ac98c385-e9d5-4a1d-80e7-1d932bd12770"]
}, Closed]],
Cell[CellGroupData[{
Cell[29491, 881, 514, 8, 45, "Subsubsection",ExpressionUUID->"b1f77a03-e10f-40ee-b721-43a424f2e075"],
Cell[30008, 891, 1576, 42, 145, "Input",ExpressionUUID->"168a2124-b5f6-43a0-ac16-0597300b1fed"],
Cell[31587, 935, 2249, 66, 193, "Input",ExpressionUUID->"4e585b9b-0a5a-47fa-a771-b039ef64f341"]
}, Closed]],
Cell[CellGroupData[{
Cell[33873, 1006, 751, 16, 48, "Subsubsection",ExpressionUUID->"3d8194e3-d8a0-440c-8ddb-af8ccc2afb96"],
Cell[34627, 1024, 535, 13, 37, "Input",ExpressionUUID->"eda78d36-62b3-465b-954e-e54ce6ce3763"],
Cell[35165, 1039, 2188, 66, 78, "Input",ExpressionUUID->"197bc2e8-87e4-4122-992d-a8dbf39b58bb"],
Cell[37356, 1107, 487, 12, 37, "Input",ExpressionUUID->"51f11db0-867b-475e-80bb-c64ef6b92c45"],
Cell[37846, 1121, 1933, 64, 74, "Input",ExpressionUUID->"c6db59fe-956c-4f09-9478-d29478846227"],
Cell[39782, 1187, 2572, 82, 124, "Input",ExpressionUUID->"ab2f6e80-1b9f-4a3e-8567-cfbcbf1dd8e0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[42403, 1275, 365, 6, 89, "Title",ExpressionUUID->"6e5c4732-2503-418c-a581-f134207a6ac0"],
Cell[CellGroupData[{
Cell[42793, 1285, 1149, 33, 59, "Subsubsection",ExpressionUUID->"4410e9a9-01a9-47e8-864f-28b569e8992e"],
Cell[43945, 1320, 151, 2, 37, "Input",ExpressionUUID->"31fdcda5-6c68-4941-a9ef-4567e7152bd7"],
Cell[44099, 1324, 2539, 77, 152, "Input",ExpressionUUID->"f6423f90-dbca-4ebc-a850-ad885619ba1c"],
Cell[46641, 1403, 3117, 90, 178, "Input",ExpressionUUID->"7f399d44-e7ab-43c8-8527-baec11916f2c"]
}, Closed]],
Cell[CellGroupData[{
Cell[49795, 1498, 1394, 39, 48, "Subsubsection",ExpressionUUID->"68ed82ea-f931-4690-a298-0ba2ff47dbf6"],
Cell[51192, 1539, 156, 3, 37, "Input",ExpressionUUID->"e2b55b23-35ae-477f-ab60-46c09ac38714"],
Cell[51351, 1544, 3186, 94, 318, "Input",ExpressionUUID->"f4dc2734-6792-4a6c-a08d-ab8b9101dadd"],
Cell[54540, 1640, 3374, 96, 157, "Input",ExpressionUUID->"bc296838-acef-4699-966e-177a3f228bb4"]
}, Closed]],
Cell[CellGroupData[{
Cell[57951, 1741, 1352, 38, 48, "Subsubsection",ExpressionUUID->"b818f220-b415-49d5-8b38-021325ed6d0d"],
Cell[59306, 1781, 151, 2, 37, "Input",ExpressionUUID->"2bf0eabf-c690-4435-9c18-e096d635d1e2"],
Cell[59460, 1785, 3372, 99, 318, "Input",ExpressionUUID->"92f5ef93-4592-4c9d-89fc-c17d967d7a39"],
Cell[62835, 1886, 2008, 53, 138, "Input",ExpressionUUID->"ccc17ffd-e3b1-4f2a-9304-7f37b5697b98"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[64892, 1945, 400, 6, 89, "Title",ExpressionUUID->"2705e217-aecc-427f-8e37-f2f37125a54f"],
Cell[CellGroupData[{
Cell[65317, 1955, 958, 23, 57, "Subsubsection",ExpressionUUID->"de284f66-6cbe-4e20-a0b8-b0d769f72ad8"],
Cell[CellGroupData[{
Cell[66300, 1982, 8382, 240, 646, "Input",ExpressionUUID->"83c199b9-976c-4085-bc71-25a1457637f0"],
Cell[74685, 2224, 1377, 33, 58, "Output",ExpressionUUID->"6b011adb-6c68-4acf-bd92-e9dcacca7c9d"],
Cell[76065, 2259, 5431, 144, 191, "Output",ExpressionUUID->"4e7c7f71-25cf-4178-bfd3-e3f73d6e52b7"],
Cell[81499, 2405, 3432, 90, 117, "Output",ExpressionUUID->"05f04838-3291-49f0-aeb3-3a99108d5151"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[84992, 2502, 401, 6, 89, "Title",ExpressionUUID->"fda97e33-d7cb-40d9-8653-b350fcbe6975"],
Cell[CellGroupData[{
Cell[85418, 2512, 356, 6, 84, "Section",ExpressionUUID->"eb2865ea-e17e-4ca7-89c8-426d249e6046"],
Cell[CellGroupData[{
Cell[85799, 2522, 1111, 26, 57, "Subsubsection",ExpressionUUID->"83ffe357-6254-41d9-afad-7ac3c353233a"],
Cell[86913, 2550, 331, 10, 37, "Input",ExpressionUUID->"ad106499-1d42-4c0a-b904-e20cc3d14c42"],
Cell[CellGroupData[{
Cell[87269, 2564, 2516, 65, 173, "Input",ExpressionUUID->"e25f26a5-b374-4334-8fcd-d52be0ed3a45"],
Cell[89788, 2631, 395, 5, 42, "Output",ExpressionUUID->"87042ffe-8bc5-43af-8dda-184833c1d260"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[90232, 2642, 1449, 32, 46, "Subsubsection",ExpressionUUID->"1a366bf4-edfe-4d15-8ccc-9fdb66336649"],
Cell[91684, 2676, 329, 10, 37, "Input",ExpressionUUID->"e440d4d3-9535-48c9-84ed-1e7788f098ee"],
Cell[CellGroupData[{
Cell[92038, 2690, 3153, 88, 253, "Input",ExpressionUUID->"f95965ea-1c94-4af1-bea0-6a7b33808584"],
Cell[95194, 2780, 488, 11, 35, "Message",ExpressionUUID->"411c75c6-d54c-4d54-b22b-5289157a2117"],
Cell[95685, 2793, 679, 19, 58, "Output",ExpressionUUID->"a2849ca7-470f-436e-b663-6641d1674fca"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96413, 2818, 1272, 29, 46, "Subsubsection",ExpressionUUID->"7a1ecb06-6bff-4462-850d-f606883640d7"],
Cell[CellGroupData[{
Cell[97710, 2851, 6496, 150, 396, "Input",ExpressionUUID->"9c58145d-7bb0-496c-a9da-e5e07e45672f"],
Cell[104209, 3003, 739, 15, 35, "Message",ExpressionUUID->"d42b8681-4838-4528-ad3e-63e8347a4afd"],
Cell[104951, 3020, 2906, 75, 65, "Output",ExpressionUUID->"e80c53c3-bd5c-4d6e-a3db-a01be713f7f3"],
Cell[107860, 3097, 1125, 25, 58, "Output",ExpressionUUID->"b07cd8f9-6e49-4ecb-b79c-e03d61ff2372"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109034, 3128, 1310, 29, 46, "Subsubsection",ExpressionUUID->"471bec74-474c-431a-9ef1-0813729388bd"],
Cell[CellGroupData[{
Cell[110369, 3161, 7219, 191, 487, "Input",ExpressionUUID->"81b4091c-bed5-423e-ba37-962d49ee6780"],
Cell[117591, 3354, 458, 10, 35, "Message",ExpressionUUID->"bae1a8d2-dea6-42ac-ae63-ac3d67ec6a4e"],
Cell[118052, 3366, 3797, 106, 120, "Output",ExpressionUUID->"66c9cb70-f55d-4158-a6eb-3de02b2c9541"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[121910, 3479, 402, 6, 65, "Section",ExpressionUUID->"2da13d9b-275d-42d3-85e1-b61b05bb20b1"],
Cell[CellGroupData[{
Cell[122337, 3489, 1157, 26, 57, "Subsubsection",ExpressionUUID->"487bc36c-1e10-4f73-b1ec-82348c2cb91d"],
Cell[123497, 3517, 382, 11, 37, "Input",ExpressionUUID->"fee3cddd-3719-41ed-9362-fde3cf728c68"],
Cell[CellGroupData[{
Cell[123904, 3532, 2501, 65, 173, "Input",ExpressionUUID->"7a6cb443-7d5e-4f30-85a0-34b0486f9ac8"],
Cell[126408, 3599, 426, 7, 42, "Output",ExpressionUUID->"9d8852cc-0042-4d29-90e1-de5c3dbdcc2b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[126883, 3612, 1321, 31, 46, "Subsubsection",ExpressionUUID->"9c81521d-cac2-4f2b-ace7-78cc7e7e5eb8"],
Cell[CellGroupData[{
Cell[128229, 3647, 5387, 148, 338, "Input",ExpressionUUID->"abdd59ab-25a6-46c4-b220-be69b101b579"],
Cell[133619, 3797, 518, 12, 35, "Message",ExpressionUUID->"f6c58dc1-f6c8-4e74-8fbd-6481517e5bbb"],
Cell[134140, 3811, 4120, 123, 136, "Output",ExpressionUUID->"9dafc50f-af20-47a3-9d71-a97197e05f24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138309, 3940, 1317, 30, 46, "Subsubsection",ExpressionUUID->"121b5743-d2be-4c73-82b7-4d8bcc61d736"],
Cell[CellGroupData[{
Cell[139651, 3974, 4045, 107, 299, "Input",ExpressionUUID->"0e676eeb-e0cd-483e-b6cc-025346ae8fb7"],
Cell[143699, 4083, 465, 11, 35, "Message",ExpressionUUID->"ea97ba11-26a9-4656-b8cb-cfd2f544ac5d"],
Cell[144167, 4096, 2440, 67, 135, "Output",ExpressionUUID->"29f7a7ed-cb24-4f70-bc4b-efe198d838fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[146656, 4169, 1358, 30, 46, "Subsubsection",ExpressionUUID->"bdf14459-d7ba-4d82-9bb3-635782459831"],
Cell[CellGroupData[{
Cell[148039, 4203, 8409, 202, 550, "Input",ExpressionUUID->"ab860259-bae2-4310-bc1a-906d24f62842"],
Cell[156451, 4407, 4093, 89, 117, "Output",ExpressionUUID->"748c680b-2b89-4ce4-a5b2-bb63e39c5cd5"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


